HodgeNet: Learning Spectral Geometry on Triangle Meshes

Constrained by the limitations of learning toolkits engineered for other applications, such as those in image processing, many mesh-based learning algorithms employ data flows that would be atypical from the perspective of conventional geometry processing. As an alternative, we present a technique for learning from meshes built from standard geometry processing modules and operations. We show that low-order eigenvalue/eigenvector computation from operators parameterized using discrete exterior calculus is amenable to efficient approximate backpropagation, yielding spectral per-element or per-mesh features with similar formulas to classical descriptors like the heat/wave kernel signatures. Our model uses few parameters, generalizes to high-resolution meshes, and exhibits performance and time complexity on par with past work.

==> figures/extra_eig/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import pandas\n",
    "import matplotlib as mpl\n",
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "full = np.loadtxt('run-vase_train-012121-204305-tag-Accuracy.csv', skiprows=1, delimiter=',')[:50,2]\n",
    "noev = np.loadtxt('run-vase_noextraev_train-012121-230016-tag-Accuracy.csv', skiprows=1, delimiter=',')[:50,2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pandas.DataFrame({'epoch': np.concatenate([np.arange(50), np.arange(50)]),\n",
    "                       'train accuracy': np.concatenate([full, noev]),\n",
    "                       '# extra eig.': ['32']*50 + ['0']*50})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "'LinLibertine_R.otf' can not be subsetted into a Type 3 font. The entire font will be embedded in the output.\n",
      "'LinLibertine_R.otf' can not be subsetted into a Type 3 font. The entire font will be embedded in the output.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 346.065x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set_theme(context=\"paper\", font=\"Linux Libertine O\", style=\"white\")\n",
    "g = sns.relplot(x='epoch', y='train accuracy', data=df, kind='line', hue='# extra eig.', height=3, aspect=7/5)\n",
    "g.set(ylim=(0.7, 1))\n",
    "g._legend.set_bbox_to_anchor([0.85,0.3])\n",
    "g.savefig('extra_eig.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

